Multiprecision Arithmetic for Cryptology in C++ - Compile-Time Computations and Beating the Performance of Hand-Optimized Assembly at Run-Time

We describe a new C++ library for multiprecision arithmetic for numbers in the order of 100--500 bits, i.e., representable with just a few limbs. The library is written in "optimizing-compiler-friendly" C++, with an emphasis on the use of fixed-size arrays and particular function-argument-passing styles (including the avoidance of naked pointers) to allow the limbs to be allocated on the stack or even in registers. Depending on the particular functionality, we get close to, or significantly beat the performance of existing libraries for multiprecision arithmetic that employ hand-optimized assembly code. Most functions in the library are constant-time, which is a necessity for secure implementations of cryptographic protocols. Beyond the favorable runtime performance, our library is, to the best of the author's knowledge, the first library that offers big-integer computations during compile-time. For example, when implementing finite-field arithmetic with a fixed modulus, this feature enables the automatic precomputation (at compile time) of the special modulus-dependent constants required for Barrett and Montgomery reduction. Another application is to parse (at compile-time) a base-10-encoded big-integer literal.

==> div.cpp <==
template <size_t M, typename T> constexpr auto short_div(big_int<M, T> u, T v) {
  using TT = typename dbl_bitlen<T>::type;
  TT r{0};
  big_int<M, T> q{};
  for (int i = M - 1; i >= 0; --i) {
    TT w = (r << std::numeric_limits<T>::digits) + u[i];
    q[i] = w / v;
    r = w % v;
  }
  return std::make_pair(q, big_int<1, T>{{static_cast<T>(r)}});
}

template <size_t NN, size_t NplusM, typename T>
constexpr auto div(big_int<NplusM, T> u, big_int<NN, T> v) {
  // Knuth's "Algorithm D" for multiprecision division as described in
  // TAOCP Volume 2: Seminumerical Algorithms
  // combined with short division

  //
  // input:
  // u  big_int<N+M>
  // v  big_int<N>
  //
  // computes:
  // quotient = floor[ u/v ]
  // rem = u % v
  //
  // returns:
  // std::pair<big_int<N+M>, big_int<N>>(quotient, rem)

  using TT = typename dbl_bitlen<T>::type;
  size_t N = NN;
  while (N > 0 && v[N - 1] == 0)
    --N;

  big_int<NplusM, T> q{};

  if (N == 1) { // short division
    TT r {};
    for (int i = NplusM - 1; i >= 0; --i) {
      TT w = (r << std::numeric_limits<T>::digits) + u[i];
      q[i] = w / v[0];
      r = w % v[0];
    }
    return std::make_pair(q, big_int<NN, T>{{static_cast<T>(r)}});
  }

  uint8_t k = 0;
  while (v[N - 1] <
         (static_cast<T>(1) << (std::numeric_limits<T>::digits - 1))) {
    ++k;
    v = detail::first<NN>(shift_left(v, 1));
  }
  auto us = shift_left(u, k);

  size_t M = NplusM - N;
  for (int j = M; j >= 0; --j) {
    TT tmp = us[j + N - 1];
    TT tmp2 = us[j + N];
    tmp += (tmp2 << std::numeric_limits<T>::digits);
    TT qhat = tmp / v[N - 1];
    TT rhat = tmp % v[N - 1];

    auto b = static_cast<TT>(1) << std::numeric_limits<T>::digits;
    while (qhat == b ||
           (qhat * v[N - 2] >
            (rhat << std::numeric_limits<T>::digits) + us[j + N - 2])) {
      qhat -= 1;
      rhat += v[N - 1];
      if (rhat >= b)
        break;
    }
    auto true_value = subtract(detail::take<NN + 1>(us, j, j + N + 1),
                               mul(v, big_int<1, T>{{static_cast<T>(qhat)}}));
    if (true_value[N]) {
      auto corrected =
          add_ignore_carry(true_value, detail::unary_encoding<NN + 2>(N + 1));
      auto new_us_part = add_ignore_carry(corrected, detail::pad<2>(v));
      for (auto i = 0; i <= N; ++i)
        us[j + i] = new_us_part[i];
      --qhat;
    } else {
      for (auto i = 0; i <= N; ++i)
        us[j + i] = true_value[i];
    }
    q[j] = qhat;
  }
  return std::make_pair(q, shift_right(detail::first<NN>(us), k));
}

